Radiative Transitions in Charmonium from Lattice QCD

The coupling of various charmonium mesons to a photon is studied using lattice QCD, giving access to radiative form factors and transitions, and probing the mesons' structure. Methods are developed which allow the robust determination of amplitudes, including those involving an excited state as well as multiple form factors, for a range of kinematics. These are applied in dynamical lattice QCD calculations using the distillation technique to compute the underlying three-point correlation functions. Form factors and amplitudes involving the low-lying charmonia, $\eta_c$, $J/\psi$, $\chi_{c0}$ and $\eta_c'$, are calculated, demonstrating the methods and providing the first dynamical lattice QCD results for some quantities.

==> anc/README.txt <==
This supplemental material contains the parameters, errors, correlations between parameters and chi-squareds for each of the fits presented in the paper. For each form factor there is a separate file for each of: fits including all data, fits to only data extracted from correlators featuring a temporal current insertion, and fits to only data extracted from correlators featuring a spatial current insertion.

There are the following files:

- etac_etac_all.txt -- Fits to the eta_c -> eta_c gamma form factor (all data). These are summarised in Table 4 of Appendix B.
- etac_etac_temporal.txt -- Fits to the eta_c -> eta_c gamma form factor (only data from a temporal insertion). These are summarised in Table 5 of Appendix B.
- etac_etac_spatial.txt -- Fits to the eta_c -> eta_c gamma form factor (only data from a spatial insertion). These are summarised in Table 6 of Appendix B.

- etac_prime_etac_prime_all.txt -- Fits to the eta_c' -> eta_c' gamma form factor (all data). These are summarised in Table 7 of Appendix B.
- etac_prime_etac_prime_temporal.txt -- Fits to the eta_c' -> eta_c' gamma form factor (only data from a temporal insertion). These are summarised in Table 8 of Appendix B.
- etac_prime_etac_prime_spatial.txt -- Fits to the eta_c' -> eta_c' gamma form factor (only data from a spatial insertion). These are summarised in Table 9 of Appendix B.

- chic0_chic0_all.txt -- Fits to the chi_c0 -> chi_c0 gamma form factor (all data). These are summarised in Table 10 of Appendix B.
- chic0_chic0_temporal.txt -- Fits to the chi_c0 -> chi_c0 gamma form factor (only data from a temporal insertion). These are summarised in Table 11 of Appendix B.
- chic0_chic0_spatial.txt -- Fits to the chi_c0 -> chi_c0 gamma form factor (only data from a spatial insertion). These are summarised in Table 12 of Appendix B.

- jpsi_etac_all.txt -- Fits to the J/psi -> eta_c gamma M1 form factor (all data). These are summarised in Table 13 of Appendix B.
- jpsi_etac_temporal.txt -- Fits to the J/psi -> eta_c gamma M1 form factor (only data from a temporal insertion). These are summarised in Table 14 of Appendix B.
- jpsi_etac_spatial.txt -- Fits to the J/psi -> eta_c gamma M1 form factor (only data from a spatial insertion). These are summarised in Table 15 of Appendix B.

- chic0_jpsi_E1.txt -- Fits to the chi_c0 -> J/psi gamma E1 form factor (all data). These are summarised in Table 16 of Appendix B.

- jpsi_jpsi_E0.txt -- Fits to the J/psi -> J/psi gamma E0 form factor (all data). These are summarised in Table 17 of Appendix B.
- jpsi_jpsi_M1.txt -- Fits to the J/psi -> J/psi gamma M1 form factor (all data). These are summarised in Table 18 of Appendix B.
- jpsi_jpsi_E2.txt -- Fits to the J/psi -> J/psi gamma E2 form factor (all data). These are summarised in Table 19 of Appendix B.



==> anc/chic0_chic0_all.txt <==
Function Exp1 is minimised with chisq/nDoF = 46.2 / (31 - 2) = 1.59
====================
beta_squared         =     0.1555  +/- 0.0058         |     1.00 -0.18         
F0                   =      1.009  +/- 0.016          |    -0.18  1.00         


Function Exp2 is minimised with chisq/nDoF = 46.2 / (31 - 3) = 1.65
====================
beta_squared         =     0.1550  +/- 0.0029         |     1.00 -0.22  1.00   
F0                   =      1.009  +/- 0.016          |    -0.22  1.00 -0.22   
alpha                =     0.0013  +/- 0.0075         |     1.00 -0.22  1.00   


Function Exp3 is minimised with chisq/nDoF = 45.5 / (31 - 3) = 1.63
====================
beta_squared         =      0.146  +/- 0.013          |     1.00 -0.14 -0.90   
F0                   =      1.010  +/- 0.016          |    -0.14  1.00  0.04   
alpha                =       0.09  +/- 0.10           |    -0.90  0.04  1.00   


Function VMD1 is minimised with chisq/nDoF = 46.1 / (31 - 2) = 1.59
====================
m_squared            =      2.149  +/- 0.091          |     1.00 -0.18         
F0                   =      1.010  +/- 0.016          |    -0.18  1.00         


Function VMD2 is minimised with chisq/nDoF = 45.5 / (31 - 3) = 1.62
====================
m_squared            =       2.30  +/- 0.23           |     1.00 -0.12  0.91   
F0                   =      1.010  +/- 0.016          |    -0.12  1.00 -0.03   
alpha                =       0.24  +/- 0.33           |     0.91 -0.03  1.00   


Function ExpVMD is minimised with chisq/nDoF = 45.4 / (31 - 3) = 1.62
====================
beta_squared         =       0.54  +/- 0.73           |     1.00  0.02 -0.99   
F0                   =      1.010  +/- 0.016          |     0.02  1.00 -0.04   
m_squared            =        3.1  +/- 1.9            |    -0.99 -0.04  1.00   




==> anc/chic0_chic0_spatial.txt <==
Function Exp1 is minimised with chisq/nDoF = 13 / (19 - 2) = 0.766
====================
beta_squared         =     0.1371  +/- 0.0071         |     1.00 -0.46         
F0                   =      1.021  +/- 0.020          |    -0.46  1.00         


Function Exp2 is minimised with chisq/nDoF = 13 / (19 - 3) = 0.813
====================
beta_squared         =     0.1375  +/- 0.0036         |     1.00 -0.46  1.00   
F0                   =      1.021  +/- 0.020          |    -0.46  1.00 -0.47   
alpha                =     -0.001  +/- 0.012          |     1.00 -0.47  1.00   


Function Exp3 is minimised with chisq/nDoF = 12.7 / (19 - 3) = 0.795
====================
beta_squared         =      0.127  +/- 0.018          |     1.00 -0.34 -0.93   
F0                   =      1.024  +/- 0.021          |    -0.34  1.00  0.19   
alpha                =       0.10  +/- 0.16           |    -0.93  0.19  1.00   


Function VMD1 is minimised with chisq/nDoF = 13.1 / (19 - 2) = 0.773
====================
m_squared            =       1.85  +/- 0.11           |     1.00 -0.47         
F0                   =      1.025  +/- 0.020          |    -0.47  1.00         


Function VMD2 is minimised with chisq/nDoF = 12.7 / (19 - 3) = 0.795
====================
m_squared            =       2.03  +/- 0.33           |     1.00 -0.31  0.94   
F0                   =      1.024  +/- 0.021          |    -0.31  1.00 -0.16   
alpha                =       0.28  +/- 0.51           |     0.94 -0.16  1.00   


Function ExpVMD is minimised with chisq/nDoF = 12.7 / (19 - 3) = 0.795
====================
beta_squared         =       0.42  +/- 0.72           |     1.00  0.12 -0.98   
F0                   =      1.024  +/- 0.021          |     0.12  1.00 -0.17   
m_squared            =        2.9  +/- 2.6            |    -0.98 -0.17  1.00   




==> anc/chic0_chic0_temporal.txt <==
Function Exp1 is minimised with chisq/nDoF = 14.4 / (12 - 2) = 1.44
====================
beta_squared         =     0.1663  +/- 0.0076         |     1.00 -0.19         
F0                   =      1.018  +/- 0.017          |    -0.19  1.00         


Function Exp2 is minimised with chisq/nDoF = 14.4 / (12 - 3) = 1.6
====================
beta_squared         =     0.1663  +/- 0.0038         |     1.00 -0.22  1.00   
F0                   =      1.018  +/- 0.017          |    -0.22  1.00 -0.22   
alpha                =    -0.0000  +/- 0.0086         |     1.00 -0.22  1.00   


Function Exp3 is minimised with chisq/nDoF = 14.1 / (12 - 3) = 1.56
====================
beta_squared         =      0.157  +/- 0.016          |     1.00 -0.09 -0.90   
F0                   =      1.018  +/- 0.017          |    -0.09  1.00 -0.01   
alpha                =       0.08  +/- 0.12           |    -0.90 -0.01  1.00   


Function VMD1 is minimised with chisq/nDoF = 14.6 / (12 - 2) = 1.46
====================
m_squared            =       2.33  +/- 0.12           |     1.00 -0.18         
F0                   =      1.017  +/- 0.017          |    -0.18  1.00         


Function VMD2 is minimised with chisq/nDoF = 14.1 / (12 - 3) = 1.56
====================
m_squared            =       2.50  +/- 0.29           |     1.00 -0.08  0.91   
F0                   =      1.018  +/- 0.017          |    -0.08  1.00  0.02   
alpha                =       0.27  +/- 0.44           |     0.91  0.02  1.00   


Function ExpVMD is minimised with chisq/nDoF = 14.1 / (12 - 3) = 1.56
====================
beta_squared         =       0.51  +/- 0.80           |     1.00 -0.03 -0.99   
F0                   =      1.018  +/- 0.017          |    -0.03  1.00 -0.01   
m_squared            =        3.6  +/- 2.9            |    -0.99 -0.01  1.00   




==> anc/chic0_jpsi_E1.txt <==
Function Exp2 is minimised with chisq/nDoF = 80.7 / (12 - 3) = 8.97
====================
beta_squared         =      0.304  +/- 0.033          |     1.00 -0.28 -0.97   
F0                   =    0.13882  +/- 0.00077        |    -0.28  1.00  0.19   
alpha                =      0.903  +/- 0.031          |    -0.97  0.19  1.00



==> anc/etac_etac_all.txt <==
Function Exp1 is minimised with chisq/nDoF = 187 / (33 - 2) = 8.91
====================
beta_squared         =    0.26816  +/- 0.00087        |     1.00 -0.27         
F0                   =     1.0014  +/- 0.0026         |    -0.27  1.00         


Function Exp2 is minimised with chisq/nDoF = 187 / (33 - 3) = 9.36
====================
beta_squared         =    0.26803  +/- 0.00044        |     1.00 -0.29  1.00   
F0                   =     1.0014  +/- 0.0026         |    -0.29  1.00 -0.29   
alpha                =    0.00011  +/- 0.00038        |     1.00 -0.29  1.00   


Function Exp3 is minimised with chisq/nDoF = 150 / (33 - 3) = 7.51
====================
beta_squared         =     0.2560  +/- 0.0021         |     1.00 -0.15 -0.91   
F0                   =     1.0023  +/- 0.0026         |    -0.15  1.00  0.03   
alpha                =     0.0640  +/- 0.0100         |    -0.91  0.03  1.00   


Function VMD1 is minimised with chisq/nDoF = 167 / (33 - 2) = 7.97
====================
m_squared            =      3.951  +/- 0.014          |     1.00 -0.27         
F0                   =     1.0024  +/- 0.0026         |    -0.27  1.00         


Function VMD2 is minimised with chisq/nDoF = 150 / (33 - 3) = 7.48
====================
m_squared            =      4.084  +/- 0.035          |     1.00 -0.14  0.92   
F0                   =     1.0023  +/- 0.0026         |    -0.14  1.00 -0.03   
alpha                =      0.201  +/- 0.050          |     0.92 -0.03  1.00   


Function ExpVMD is minimised with chisq/nDoF = 149 / (33 - 3) = 7.47
====================
beta_squared         =       1.16  +/- 0.30           |     1.00  0.03 -1.00   
F0                   =     1.0023  +/- 0.0026         |     0.03  1.00 -0.05   
m_squared            =       5.24  +/- 0.43           |    -1.00 -0.05  1.00   




==> anc/etac_etac_spatial.txt <==
Function Exp1 is minimised with chisq/nDoF = 77.2 / (22 - 2) = 4.06
====================
beta_squared         =     0.2736  +/- 0.0011         |     1.00 -0.27         
F0                   =     1.0036  +/- 0.0027         |    -0.27  1.00         


Function Exp2 is minimised with chisq/nDoF = 77.2 / (22 - 3) = 4.29
====================
beta_squared         =    0.27352  +/- 0.00057        |     1.00 -0.29  1.00   
F0                   =     1.0036  +/- 0.0027         |    -0.29  1.00 -0.29   
alpha                =    0.00006  +/- 0.00048        |     1.00 -0.29  1.00   


Function Exp3 is minimised with chisq/nDoF = 73.2 / (22 - 3) = 4.07
====================
beta_squared         =     0.2682  +/- 0.0028         |     1.00 -0.15 -0.92   
F0                   =     1.0038  +/- 0.0027         |    -0.15  1.00  0.04   
alpha                =      0.026  +/- 0.013          |    -0.92  0.04  1.00   


Function VMD1 is minimised with chisq/nDoF = 113 / (22 - 2) = 5.95
====================
m_squared            =      4.024  +/- 0.018          |     1.00 -0.27         
F0                   =     1.0039  +/- 0.0027         |    -0.27  1.00         


Function VMD2 is minimised with chisq/nDoF = 73.4 / (22 - 3) = 4.08
====================
m_squared            =      4.288  +/- 0.049          |     1.00 -0.14  0.93   
F0                   =     1.0038  +/- 0.0027         |    -0.14  1.00 -0.03   
alpha                =      0.392  +/- 0.070          |     0.93 -0.03  1.00   


Function ExpVMD is minimised with chisq/nDoF = 73 / (22 - 3) = 4.06
====================
beta_squared         =       0.54  +/- 0.12           |     1.00  0.02 -1.00   
F0                   =     1.0038  +/- 0.0027         |     0.02  1.00 -0.04   
m_squared            =        8.5  +/- 1.9            |    -1.00 -0.04  1.00   




==> anc/etac_etac_temporal.txt <==
Function Exp1 is minimised with chisq/nDoF = 33.8 / (11 - 2) = 5.63
====================
beta_squared         =    0.26596  +/- 0.00079        |     1.00 -0.21         
F0                   =     1.0039  +/- 0.0026         |    -0.21  1.00         


Function Exp2 is minimised with chisq/nDoF = 33.8 / (11 - 3) = 6.75
====================
beta_squared         =    0.26597  +/- 0.00040        |     1.00 -0.23  1.00   
F0                   =     1.0039  +/- 0.0026         |    -0.23  1.00 -0.23   
alpha                =   -0.00002  +/- 0.00035        |     1.00 -0.23  1.00   


Function Exp3 is minimised with chisq/nDoF = 33 / (11 - 3) = 6.6
====================
beta_squared         =     0.2641  +/- 0.0023         |     1.00 -0.21 -0.94   
F0                   =     1.0042  +/- 0.0026         |    -0.21  1.00  0.14   
alpha                =      0.009  +/- 0.010          |    -0.94  0.14  1.00   


Function VMD1 is minimised with chisq/nDoF = 143 / (11 - 2) = 23.8
====================
m_squared            =      3.877  +/- 0.013          |     1.00 -0.22         
F0                   =     1.0067  +/- 0.0026         |    -0.22  1.00         


Function VMD2 is minimised with chisq/nDoF = 33.9 / (11 - 3) = 6.79
====================
m_squared            =      4.228  +/- 0.039          |     1.00 -0.20  0.95   
F0                   =     1.0043  +/- 0.0026         |    -0.20  1.00 -0.13   
alpha                =      0.491  +/- 0.055          |     0.95 -0.13  1.00   


Function ExpVMD is minimised with chisq/nDoF = 32.9 / (11 - 3) = 6.59
====================
beta_squared         =      0.372  +/- 0.071          |     1.00  0.11 -1.00   
F0                   =     1.0042  +/- 0.0026         |     0.11  1.00 -0.12   
m_squared            =       14.6  +/- 7.2            |    -1.00 -0.12  1.00   




==> anc/etac_prime_etac_prime_all.txt <==
Function Exp1 is minimised with chisq/nDoF = 37 / (24 - 2) = 1.68
====================
beta_squared         =     0.0758  +/- 0.0089         |     1.00 -0.01         
F0                   =      1.070  +/- 0.070          |    -0.01  1.00         


Function Exp2 is minimised with chisq/nDoF = 37 / (24 - 3) = 1.76
====================
beta_squared         =      0.076  +/- 0.037          |     1.00 -0.00 -0.97   
F0                   =      1.070  +/- 0.070          |    -0.00  1.00 -0.00   
alpha                =       0.00  +/- 0.39           |    -0.97 -0.00  1.00   


Function Exp3 is minimised with chisq/nDoF = 33.7 / (24 - 3) = 1.6
====================
beta_squared         =      0.054  +/- 0.010          |     1.00  0.12 -0.80   
F0                   =      1.067  +/- 0.070          |     0.12  1.00 -0.14   
alpha                =       0.44  +/- 0.17           |    -0.80 -0.14  1.00   


Function VMD1 is minimised with chisq/nDoF = 33.8 / (24 - 2) = 1.54
====================
m_squared            =       0.89  +/- 0.13           |     1.00  0.03         
F0                   =      1.072  +/- 0.070          |     0.03  1.00         


Function VMD2 is minimised with chisq/nDoF = 33.1 / (24 - 3) = 1.58
====================
m_squared            =       0.76  +/- 0.17           |     1.00  0.14  0.68   
F0                   =      1.067  +/- 0.070          |     0.14  1.00  0.14   
alpha                =      -0.20  +/- 0.17           |     0.68  0.14  1.00   


Function ExpVMD is minimised with chisq/nDoF = 33.8 / (24 - 3) = 1.61
====================
beta_squared         =        715  +/- 36675          |     1.00 -0.00 -0.05   
F0                   =      1.072  +/- 0.070          |    -0.00  1.00  0.03   
m_squared            =       0.89  +/- 0.13           |    -0.05  0.03  1.00   




==> anc/etac_prime_etac_prime_spatial.txt <==
Function Exp1 is minimised with chisq/nDoF = 9.95 / (11 - 2) = 1.11
====================
beta_squared         =      0.087  +/- 0.024          |     1.00 -0.51         
F0                   =       0.83  +/- 0.10           |    -0.51  1.00         


Function Exp2 is minimised with chisq/nDoF = 9.95 / (11 - 3) = 1.24
====================
beta_squared         =      0.087  +/- 0.063          |     1.00 -0.19 -0.93   
F0                   =       0.83  +/- 0.10           |    -0.19  1.00 -0.00   
alpha                =       0.00  +/- 0.48           |    -0.93 -0.00  1.00   


Function Exp3 is minimised with chisq/nDoF = 3.06 / (11 - 3) = 0.383
====================
beta_squared         =     0.0318  +/- 0.0087         |     1.00 -0.16 -0.66   
F0                   =       0.90  +/- 0.10           |    -0.16  1.00 -0.22   
alpha                =       0.83  +/- 0.14           |    -0.66 -0.22  1.00   


Function VMD1 is minimised with chisq/nDoF = 7.6 / (11 - 2) = 0.845
====================
m_squared            =       0.88  +/- 0.28           |     1.00 -0.48         
F0                   =       0.88  +/- 0.11           |    -0.48  1.00         


Function VMD2 is minimised with chisq/nDoF = 2.92 / (11 - 3) = 0.366
====================
m_squared            =       0.40  +/- 0.14           |     1.00 -0.14 -0.72   
F0                   =       0.90  +/- 0.10           |    -0.14  1.00  0.40   
alpha                =     -0.326  +/- 0.084          |    -0.72  0.40  1.00   


Function ExpVMD is minimised with chisq/nDoF = 7.6 / (11 - 3) = 0.95
====================
beta_squared         =       1090  +/- 60815          |     1.00  0.00 -0.02   
F0                   =       0.88  +/- 0.11           |     0.00  1.00 -0.49   
m_squared            =       0.89  +/- 0.28           |    -0.02 -0.49  1.00   




==> anc/etac_prime_etac_prime_temporal.txt <==
Function Exp1 is minimised with chisq/nDoF = 17.7 / (13 - 2) = 1.6
====================
beta_squared         =     0.0769  +/- 0.0094         |     1.00 -0.00         
F0                   =      1.098  +/- 0.071          |    -0.00  1.00         


Function Exp2 is minimised with chisq/nDoF = 17.7 / (13 - 3) = 1.77
====================
beta_squared         =      0.077  +/- 0.046          |     1.00 -0.00 -0.98   
F0                   =      1.098  +/- 0.071          |    -0.00  1.00 -0.00   
alpha                =       0.00  +/- 0.48           |    -0.98 -0.00  1.00   


Function Exp3 is minimised with chisq/nDoF = 16.1 / (13 - 3) = 1.61
====================
beta_squared         =      0.060  +/- 0.012          |     1.00  0.09 -0.82   
F0                   =      1.095  +/- 0.071          |     0.09  1.00 -0.10   
alpha                =       0.35  +/- 0.22           |    -0.82 -0.10  1.00   


Function VMD1 is minimised with chisq/nDoF = 15.9 / (13 - 2) = 1.45
====================
m_squared            =       0.94  +/- 0.14           |     1.00  0.02         
F0                   =      1.097  +/- 0.071          |     0.02  1.00         


Function VMD2 is minimised with chisq/nDoF = 15.8 / (13 - 3) = 1.58
====================
m_squared            =       0.87  +/- 0.22           |     1.00  0.10  0.79   
F0                   =      1.096  +/- 0.071          |     0.10  1.00  0.11   
alpha                =      -0.11  +/- 0.28           |     0.79  0.11  1.00   


Function ExpVMD is minimised with chisq/nDoF = 15.9 / (13 - 3) = 1.59
====================
beta_squared         =        257  +/- 13068          |     1.00 -0.00 -0.12   
F0                   =      1.098  +/- 0.071          |    -0.00  1.00  0.02   
m_squared            =       0.94  +/- 0.14           |    -0.12  0.02  1.00   




==> anc/jpsi_etac_all.txt <==
Function Exp1 is minimised with chisq/nDoF = 124 / (32 - 2) = 4.41
====================
beta_squared         =     0.2672  +/- 0.0019         |     1.00 -0.37         
F0                   =     2.0535  +/- 0.0059         |    -0.37  1.00         


Function Exp2 is minimised with chisq/nDoF = 124 / (32 - 3) = 4.58
====================
beta_squared         =    0.26766  +/- 0.00094        |     1.00 -0.39  1.00   
F0                   =     2.0535  +/- 0.0059         |    -0.39  1.00 -0.39   
alpha                =   -0.00039  +/- 0.00082        |     1.00 -0.39  1.00   


Function Exp3 is minimised with chisq/nDoF = 121 / (32 - 3) = 4.48
====================
beta_squared         =     0.2527  +/- 0.0085         |     1.00 -0.62 -0.98   
F0                   =     2.0603  +/- 0.0072         |    -0.62  1.00  0.57   
alpha                =      0.052  +/- 0.030          |    -0.98  0.57  1.00   


Function VMD1 is minimised with chisq/nDoF = 124 / (32 - 2) = 4.44
====================
m_squared            =      3.760  +/- 0.030          |     1.00 -0.41         
F0                   =     2.0688  +/- 0.0060         |    -0.41  1.00         


Function VMD2 is minimised with chisq/nDoF = 121 / (32 - 3) = 4.48
====================
m_squared            =       4.03  +/- 0.16           |     1.00 -0.65  0.98   
F0                   =     2.0605  +/- 0.0075         |    -0.65  1.00 -0.60   
alpha                =       0.27  +/- 0.16           |     0.98 -0.60  1.00   


Function ExpVMD is minimised with chisq/nDoF = 121 / (32 - 3) = 4.48
====================
beta_squared         =       0.85  +/- 0.49           |     1.00  0.53 -1.00   
F0                   =     2.0606  +/- 0.0071         |     0.53  1.00 -0.55   
m_squared            =        5.7  +/- 1.7            |    -1.00 -0.55  1.00   




==> anc/jpsi_etac_spatial.txt <==
Function Exp1 is minimised with chisq/nDoF = 88.3 / (25 - 2) = 3.84
====================
beta_squared         =     0.2697  +/- 0.0019         |     1.00 -0.36         
F0                   =     2.0539  +/- 0.0059         |    -0.36  1.00         


Function Exp2 is minimised with chisq/nDoF = 88.3 / (25 - 3) = 4.01
====================
beta_squared         =    0.26943  +/- 0.00098        |     1.00 -0.37  1.00   
F0                   =     2.0539  +/- 0.0059         |    -0.37  1.00 -0.37   
alpha                =    0.00020  +/- 0.00084        |     1.00 -0.37  1.00   


Function Exp3 is minimised with chisq/nDoF = 84.9 / (25 - 3) = 3.86
====================
beta_squared         =     0.2532  +/- 0.0086         |     1.00 -0.62 -0.98   
F0                   =     2.0616  +/- 0.0073         |    -0.62  1.00  0.57   
alpha                =      0.058  +/- 0.030          |    -0.98  0.57  1.00   


Function VMD1 is minimised with chisq/nDoF = 87.5 / (25 - 2) = 3.8
====================
m_squared            =      3.798  +/- 0.031          |     1.00 -0.39         
F0                   =     2.0691  +/- 0.0060         |    -0.39  1.00         


Function VMD2 is minimised with chisq/nDoF = 84.9 / (25 - 3) = 3.86
====================
m_squared            =       4.04  +/- 0.16           |     1.00 -0.65  0.98   
F0                   =     2.0619  +/- 0.0075         |    -0.65  1.00 -0.60   
alpha                =       0.23  +/- 0.16           |     0.98 -0.60  1.00   


Function ExpVMD is minimised with chisq/nDoF = 84.9 / (25 - 3) = 3.86
====================
beta_squared         =       1.00  +/- 0.65           |     1.00  0.54 -1.00   
F0                   =     2.0620  +/- 0.0071         |     0.54  1.00 -0.55   
m_squared            =        5.4  +/- 1.4            |    -1.00 -0.55  1.00   




==> anc/jpsi_etac_temporal.txt <==
Function Exp1 is minimised with chisq/nDoF = 2.51 / (7 - 2) = 0.502
====================
beta_squared         =      0.252  +/- 0.029          |     1.00 -0.93         
F0                   =      1.989  +/- 0.037          |    -0.93  1.00         


Function Exp2 is minimised with chisq/nDoF = 2.51 / (7 - 3) = 0.627
====================
beta_squared         =          0  +/- 104            |     1.00 -0.41 -1.00   
F0                   =      1.989  +/- 0.041          |    -0.41  1.00  0.35   
alpha                =      -0.00  +/- 0.21           |    -1.00  0.35  1.00   


Function Exp3 is minimised with chisq/nDoF = 2.09 / (7 - 3) = 0.524
====================
beta_squared         =       0.52  +/- 0.80           |     1.00 -0.96 -1.00   
F0                   =      1.924  +/- 0.096          |    -0.96  1.00  0.95   
alpha                =       -0.9  +/- 2.7            |    -1.00  0.95  1.00   


Function VMD1 is minimised with chisq/nDoF = 2.78 / (7 - 2) = 0.556
====================
m_squared            =       3.47  +/- 0.47           |     1.00 -0.94         
F0                   =      2.008  +/- 0.042          |    -0.94  1.00         


Function VMD2 is minimised with chisq/nDoF = 2.1 / (7 - 3) = 0.526
====================
m_squared            =         10  +/- 18             |     1.00 -0.96  1.00   
F0                   =      1.920  +/- 0.096          |    -0.96  1.00 -0.94   
alpha                =         14  +/- 67             |     1.00 -0.94  1.00   


Function ExpVMD is minimised with chisq/nDoF = 2.51 / (7 - 3) = 0.628
====================
beta_squared         =      0.279  +/- 0.055          |     1.00 -0.49 -0.77   
F0                   =      1.989  +/- 0.037          |    -0.49  1.00 -0.09   
m_squared            =         41  +/- 84             |    -0.77 -0.09  1.00   




==> anc/jpsi_jpsi_E0.txt <==
Function Exp1 is minimised with chisq/nDoF = 39.6 / (14 - 2) = 4.4
====================
beta_squared         =     0.2378  +/- 0.0012         |     1.00 -0.26         
F0                   =     1.0055  +/- 0.0036         |    -0.26  1.00         


Function Exp2 is minimised with chisq/nDoF = 38.9 / (14 - 3) = 4.86
====================
beta_squared         =      0.180  +/- 0.025          |     1.00  0.18 -1.00   
F0                   =     1.0049  +/- 0.0037         |     0.18  1.00 -0.19   
alpha                =      0.088  +/- 0.052          |    -1.00 -0.19  1.00   


Function Exp3 is minimised with chisq/nDoF = 38.8 / (14 - 3) = 4.86
====================
beta_squared         =     0.2409  +/- 0.0037         |     1.00 -0.26 -0.95   
F0                   =     1.0049  +/- 0.0037         |    -0.26  1.00  0.19   
alpha                =     -0.014  +/- 0.016          |    -0.95  0.19  1.00   


Function VMD1 is minimised with chisq/nDoF = 123 / (14 - 2) = 13.7
====================
m_squared            =      3.379  +/- 0.019          |     1.00 -0.27         
F0                   =     1.0097  +/- 0.0037         |    -0.27  1.00         


Function VMD2 is minimised with chisq/nDoF = 39.3 / (14 - 3) = 4.91
====================
m_squared            =      3.875  +/- 0.067          |     1.00 -0.26  0.96   
F0                   =     1.0049  +/- 0.0037         |    -0.26  1.00 -0.20   
alpha                =      0.634  +/- 0.090          |     0.96 -0.20  1.00   


Function ExpVMD is minimised with chisq/nDoF = 39.6 / (14 - 3) = 4.95
====================
beta_squared         =      0.241  +/- 0.015          |     1.00 -0.02 -1.00   
F0                   =     1.0055  +/- 0.0036         |    -0.02  1.00 -0.00   
m_squared            =        267  +/- 1130           |    -1.00 -0.00  1.00   




==> anc/jpsi_jpsi_E2.txt <==
Function Exp1 is minimised with chisq/nDoF = 15.5 / (11 - 2) = 1.51
====================
beta_squared         =        397  +/- 19635          |     1.00  0.06         
F0                   =     -0.172  +/- 0.015          |     0.06  1.00         


Function Const is minimised with chisq/nDoF = 15.5 / (11 - 2) = 1.72
====================
F0                   =     -0.172  +/- 0.015          |     1.00         




==> anc/jpsi_jpsi_M1.txt <==
Function Exp1 is minimised with chisq/nDoF = 1.97 / (11 - 2) = 0.219
====================
beta_squared         =     0.2586  +/- 0.0021         |     1.00 -0.30         
F0                   =     2.2779  +/- 0.0085         |    -0.30  1.00         


Function Exp2 is minimised with chisq/nDoF = 1.97 / (11 - 3) = 0.246
====================
beta_squared         =       0.26  +/- 0.15           |     1.00  0.00 -1.00   
F0                   =     2.2779  +/- 0.0085         |     0.00  1.00 -0.00   
alpha                =       0.00  +/- 0.14           |    -1.00 -0.00  1.00   


Function Exp3 is minimised with chisq/nDoF = 1.68 / (11 - 3) = 0.209
====================
beta_squared         =      0.253  +/- 0.011          |     1.00 -0.57 -0.98   
F0                   =      2.281  +/- 0.010          |    -0.57  1.00  0.53   
alpha                =      0.021  +/- 0.037          |    -0.98  0.53  1.00   


Function VMD1 is minimised with chisq/nDoF = 8.47 / (11 - 2) = 0.941
====================
m_squared            =      3.598  +/- 0.034          |     1.00 -0.33         
F0                   =     2.2956  +/- 0.0086         |    -0.33  1.00         


Function VMD2 is minimised with chisq/nDoF = 1.68 / (11 - 3) = 0.21
====================
m_squared            =       4.06  +/- 0.20           |     1.00 -0.61  0.99   
F0                   =      2.281  +/- 0.010          |    -0.61  1.00 -0.57   
alpha                =       0.45  +/- 0.22           |     0.99 -0.57  1.00   


Function ExpVMD is minimised with chisq/nDoF = 1.67 / (11 - 3) = 0.209
====================
beta_squared         =       0.45  +/- 0.29           |     1.00  0.54 -1.00
F0                   =      2.281  +/- 0.010          |     0.54  1.00 -0.55
m_squared            =        9.3  +/- 8.6            |    -1.00 -0.55  1.00


